Science sandboxes measure the scientific capability of AI agents

Scientific progress depends not only on finding solutions, but on learning the rules that explain why they work and using that understanding to design better experiments. We introduce science sandboxes, a framework for studying this capability in AI agents through repeated cycles of experimentation, feedback, and hypothesis revision. Science sandboxes invite an agent to query the natural world in different ways, ranging from "wet" physical experiments, to "damp" predictive models trained on empirical data, to "dry" invented rules. By establishing a common experimental loop and a protocol for evaluating agents within it, science sandboxes allow assessment of both quantitative performance on specific metrics and qualitative scientific reasoning, across a spectrum of empirical verifiability. Here, we instantiate this framework in two biological settings, models of regulatory genomics and protein fitness prediction, and examine the capabilities of frontier agents. Across these settings, we could see when agents successfully optimized a quantitative metric without understanding the rules underlying the system. In particular, their scientific reasoning deteriorated when they encountered systems whose rules fell outside familiar biological priors. By highlighting such failure modes, science sandboxes make the frontier of scientific capability measurable and provide a controlled setting in which to study and ultimately expand it.

==> science-sandbox-current/codonbox/harness.py <==
import argparse
import json
import os
import time
from typing import List, Dict

import anthropic  # pip install anthropic

from world import build_catalogue, code_summary
from oracle import Oracle


def load_instructions(path="instructions.md"):
    with open(path) as f:
        return f.read()


def tool_specs(alphabet: str) -> List[dict]:
    # Deliberately minimal. No mention of codons, residues, length, or folding.
    return [
        {
            "name": "query",
            "description": (
                "Submit one sequence to the organism and receive a number "
                "(the outcome). Higher is better. The sequence may use only "
                f"these characters: {', '.join(alphabet)}. "
                "Only ONE query is performed per turn — if you issue more "
                "than one query in a single message, only the first will be "
                "executed and the rest will be refused. After each query you "
                "may write to your notebook and then issue the next query."
            ),
            "input_schema": {
                "type": "object",
                "properties": {
                    "sequence": {"type": "string",
                                 "description": f"A string over {{{', '.join(alphabet)}}}."},
                    "rationale": {"type": "string",
                                  "description": "What hypothesis this experiment tests."},
                },
                "required": ["sequence", "rationale"],
            },
        },
        {
            "name": "write_notebook",
            "description": (
                "Append an entry to your lab notebook. APPEND-ONLY: never "
                "rewrite prior entries. Record your current theory, what your "
                "last experiments showed, and what you will test next and why."
            ),
            "input_schema": {
                "type": "object",
                "properties": {"entry": {"type": "string"}},
                "required": ["entry"],
            },
        },
    ]


def _mark_caching(messages):
    """Set ephemeral cache_control on the trailing block of the LAST user
    message; strip it from any earlier user messages.

    Why this pattern: Anthropic prompt caching uses a marker on the last block
    that should be cached. Everything before & including that marker becomes
    the cache prefix for the *next* request. Each turn we move the marker
    forward, so each call reads the full prior conversation from cache and
    only processes the newest delta. The API caps at 4 breakpoints, so we
    keep exactly one rolling user-message breakpoint (plus the system-prompt
    breakpoint set elsewhere)."""
    last_user_idx = None
    for i, m in enumerate(messages):
        if m["role"] != "user":
            continue
        # Normalize bare-string content into list form so we can attach a
        # cache_control field to the last block.
        if isinstance(m["content"], str):
            m["content"] = [{"type": "text", "text": m["content"]}]
        # Strip cache_control from earlier user messages.
        for blk in m["content"]:
            if isinstance(blk, dict) and "cache_control" in blk:
                del blk["cache_control"]
        last_user_idx = i
    if last_user_idx is not None:
        last_blocks = messages[last_user_idx]["content"]
        if isinstance(last_blocks, list) and last_blocks and isinstance(last_blocks[-1], dict):
            last_blocks[-1]["cache_control"] = {"type": "ephemeral"}


def call_model(client, model, system, messages, tools, max_tokens=4096):
    # System prompt is cacheable too — wrap as a list block so we can mark it.
    if isinstance(system, str):
        system = [{"type": "text", "text": system,
                   "cache_control": {"type": "ephemeral"}}]
    _mark_caching(messages)
    return client.messages.create(
        model=model, max_tokens=max_tokens, system=system,
        tools=tools, messages=messages,
    )


def run(
    world_name: str,
    n_residues: int = 16,
    budget: int = 300,
    model: str = "claude-opus-4-7",
    out_dir: str = "runs",
    table_path: str = "table_16.bin",
    contacts_path: str = "contacts_16.bin",
    instructions_path: str = "instructions.md",
    seed_tag: str = "",
):
    cat = build_catalogue()
    if world_name not in cat:
        raise SystemExit(f"unknown world {world_name}; choices: {list(cat)}")
    world = cat[world_name]

    label = world_name + (f"_{seed_tag}" if seed_tag else "")
    run_dir = os.path.join(out_dir, label)
    os.makedirs(run_dir, exist_ok=True)
    notebook_path = os.path.join(run_dir, "notebook.md")
    transcript_path = os.path.join(run_dir, "transcript.jsonl")
    query_log = os.path.join(run_dir, "queries.jsonl")
    state_path = os.path.join(run_dir, "state.json")

    # Auto-resume if a prior checkpoint exists; otherwise fresh start.
    resuming = os.path.isfile(state_path)
    if not resuming:
        open(notebook_path, "w").close()
        open(transcript_path, "w").close()
        # Ground truth for the human's post-hoc read (NEVER shown to the agent).
        with open(os.path.join(run_dir, "GROUND_TRUTH.json"), "w") as f:
            json.dump(code_summary(world), f, indent=2)

    oracle = Oracle(world, n_residues=n_residues, table_path=table_path,
                    contacts_path=contacts_path, log_path=query_log,
                    resume=resuming)

    # Load instructions and substitute per-world placeholders. Each world
    # exposes its own sequence-length (codon_length * n_residues) so the
    # agent isn't forced to discover the magic length cold.
    system = load_instructions(instructions_path)
    n_chars = world.codon_length * n_residues
    system = system.replace("{n_chars}", str(n_chars))
    # Vertex (sabeti-ai, global endpoint) — same auth path as MPRAgent / Fable
    # runs in this project. Pull project/region from env so they can be
    # overridden per-run without code edits.
    client = anthropic.AnthropicVertex(
        project_id=os.environ.get("ANTHROPIC_VERTEX_PROJECT_ID", "sabeti-ai"),
        region=os.environ.get("CLOUD_ML_REGION", "global"),
    )
    tools = tool_specs(world.alphabet)

    # The intro reveals ONLY the alphabet and the budget. Nothing structural.
    intro = (
        f"You may use the characters {{{', '.join(world.alphabet)}}}. "
        f"You have {budget} experiments. Begin by writing an initial notebook "
        f"entry with your starting assumptions and first experiment, then start."
    )

    if resuming:
        # Restore prior conversation + counters. Serialized form is plain dicts
        # (Anthropic API accepts dict content blocks for replay).
        with open(state_path) as f:
            state = json.load(f)
        messages: List[Dict] = state["messages"]
        oracle.n_queries = state["n_queries"]
        oracle.best_fitness = state["best_fitness"]
        oracle.best_dna = state["best_dna"]
        print(f"[resume] picking up at query {oracle.n_queries}/{budget} "
              f"(best fitness so far: {oracle.best_fitness})", flush=True)
    else:
        messages: List[Dict] = [{"role": "user", "content": intro}]

    def log_transcript(obj):
        with open(transcript_path, "a") as f:
            f.write(json.dumps(obj) + "\n")

    def _serialize_content(content):
        # content can be a string, list of dicts (user/tool_result), or list of
        # SDK content blocks (assistant). Normalize to plain JSON-able dicts.
        if isinstance(content, str):
            return content
        out = []
        for c in content:
            if isinstance(c, dict):
                out.append(c)
            else:
                out.append(c.model_dump())
        return out

    def save_state():
        # Atomic write so an interrupt mid-write can't leave a half-file.
        snap = {
            "messages": [{"role": m["role"],
                          "content": _serialize_content(m["content"])}
                         for m in messages],
            "n_queries": oracle.n_queries,
            "best_fitness": oracle.best_fitness,
            "best_dna": oracle.best_dna,
        }
        tmp = state_path + ".tmp"
        with open(tmp, "w") as f:
            json.dump(snap, f)
        os.replace(tmp, state_path)

    def append_notebook(entry, tag=None):
        stamp = time.strftime("%Y-%m-%d %H:%M")
        header = f"FINAL" if tag == "final" else f"query {oracle.n_queries}"
        with open(notebook_path, "a") as f:
            f.write(f"\n## {stamp} — {header}\n\n{entry}\n")

    while oracle.n_queries < budget:
        resp = call_model(client, model, system, messages, tools)
        u = resp.usage
        # Track cache hit rate so it's visible in the run log.
        cr = getattr(u, "cache_read_input_tokens", 0) or 0
        cw = getattr(u, "cache_creation_input_tokens", 0) or 0
        log_transcript({"role": "assistant",
                        "content": [b.model_dump() for b in resp.content],
                        "usage": {"input": u.input_tokens, "output": u.output_tokens,
                                  "cache_read": cr, "cache_write": cw}})
        messages.append({"role": "assistant", "content": resp.content})

        # Process ANY tool_use blocks in the response, regardless of
        # stop_reason. Even when stop_reason is "max_tokens" or "refusal", the
        # response may still contain a complete tool_use block that the API
        # requires us to answer with a matching tool_result; skipping that here
        # leaves an orphaned tool_use that 400s on the next call.
        has_tool_use = any(b.type == "tool_use" for b in resp.content)
        if not has_tool_use:
            remaining = budget - oracle.n_queries
            messages.append({"role": "user", "content":
                             f"You did not issue any tool call. You have "
                             f"{remaining} experiments remaining. You must use "
                             f"all of them — there is no early stopping. Even "
                             f"after you have a working theory, use remaining "
                             f"experiments to test edge cases, probe your "
                             f"predictions, and refine your understanding. "
                             f"Issue your next query now."})
            save_state()
            continue

        tool_results = []
        query_done_this_turn = False  # enforce one-probe-per-turn
        for block in resp.content:
            if block.type != "tool_use":
                continue
            if block.name == "query":
                if query_done_this_turn:
                    # Refuse extra queries in the same turn; the API still
                    # requires a tool_result for every tool_use block.
                    tool_results.append({"type": "tool_result",
                                         "tool_use_id": block.id,
                                         "content": json.dumps({
                                             "ok": False,
                                             "refused": True,
                                             "reason": ("Only one query per turn is permitted. "
                                                        "This experiment was NOT performed and "
                                                        "no budget was consumed for it. "
                                                        "Re-issue it next turn if you still want to."),
                                             "experiments_used": oracle.n_queries,
                                             "experiments_left": budget - oracle.n_queries,
                                         })})
                    continue
                seq = block.input.get("sequence", "")
                result = oracle.query(seq)
                payload = {"ok": result["ok"], "fitness": result["fitness"],
                           "experiments_used": oracle.n_queries,
                           "experiments_left": budget - oracle.n_queries}
                tool_results.append({"type": "tool_result",
                                     "tool_use_id": block.id,
                                     "content": json.dumps(payload)})
                query_done_this_turn = True
            elif block.name == "write_notebook":
                append_notebook(block.input.get("entry", ""))
                tool_results.append({"type": "tool_result",
                                     "tool_use_id": block.id,
                                     "content": "notebook entry appended."})
            else:
                # Unknown / hallucinated tool name — still must answer it.
                tool_results.append({"type": "tool_result",
                                     "tool_use_id": block.id,
                                     "content": json.dumps({
                                         "ok": False,
                                         "error": f"unknown tool {block.name!r}; "
                                                  f"available tools are: query, write_notebook",
                                     }),
                                     "is_error": True})
        # If the turn used tools (e.g. write_notebook) but did NOT run a query,
        # push back the same way as a no-tool turn: budget must be exhausted.
        if not query_done_this_turn:
            remaining = budget - oracle.n_queries
            tool_results.append({"type": "text",
                "text": (f"You did not run an experiment this turn. You have "
                         f"{remaining} experiments remaining. You must use all "
                         f"of them — there is no early stopping. Even after you "
                         f"have a working theory, use remaining experiments to "
                         f"test edge cases, probe your predictions, and refine "
                         f"your understanding. Issue your next query now.")})
        messages.append({"role": "user", "content": tool_results})
        save_state()

        if oracle.n_queries >= budget:
            messages.append({"role": "user", "content":
                             "Your experiment budget is exhausted. Write your "
                             "final notebook entry: your best account of how "
                             "this organism works, your best sequence, and what "
                             "you would test next."})
            final = call_model(client, model, system, messages, tools)
            log_transcript({"role": "assistant_final",
                            "content": [b.model_dump() for b in final.content]})
            for block in final.content:
                if block.type == "tool_use" and block.name == "write_notebook":
                    append_notebook(block.input.get("entry", ""), tag="final")
            break

    summary = {
        "world": world_name, "n_residues": n_residues, "budget": budget,
        "queries_used": oracle.n_queries,
        "best_fitness": oracle.best_fitness, "best_sequence": oracle.best_dna,
    }
    if oracle.table and oracle.table.loaded:
        _, best_fit = oracle.table.true_optimum()
        summary["true_optimum_fitness"] = best_fit
        summary["fraction_of_optimum"] = (
            round(oracle.best_fitness / best_fit, 4)
            if (oracle.best_fitness and best_fit) else None)
    with open(os.path.join(run_dir, "summary.json"), "w") as f:
        json.dump(summary, f, indent=2)
    print(json.dumps(summary, indent=2))
    print(f"\nRun complete. Read {notebook_path} against "
          f"{os.path.join(run_dir, 'GROUND_TRUTH.json')} for the qualitative read.")


if __name__ == "__main__":
    ap = argparse.ArgumentParser()
    ap.add_argument("world")
    ap.add_argument("--budget", type=int, default=300)
    ap.add_argument("--n", type=int, default=16, dest="n_residues")
    ap.add_argument("--model", default="claude-opus-4-7")
    ap.add_argument("--table", default="table_16.bin")
    ap.add_argument("--contacts", default="contacts_16.bin")
    ap.add_argument("--out", default="runs")
    ap.add_argument("--instructions", default="instructions.md")
    ap.add_argument("--seed-tag", default="", dest="seed_tag")
    args = ap.parse_args()
    run(args.world, n_residues=args.n_residues, budget=args.budget,
        model=args.model, out_dir=args.out, table_path=args.table,
        contacts_path=args.contacts, instructions_path=args.instructions,
        seed_tag=args.seed_tag)

